Controller tuning in power systems using singular value optimization

As the share of renewable generation in large power systems continues to increase, the operation of power systems becomes increasingly challenging. The constantly shifting mix of renewable and conventional generation leads to largely changing dynamics, increasing the risk of blackouts. We propose to retune the parameters of the already present controllers in the power systems to account for the seemingly changing operating conditions. To this end, we present an approach for fast and computationally efficient tuning of parameters of structured controllers. The goal of the tuning is to shift system poles to a specified region in the complex plane, e.g. for stabilization or oscillation damping. The approach exploits singular value optimization in the frequency domain, which enables scaling to large systems and is not limited to power systems. The efficiency of the approach is shown on three systems of increasing size with multiple initial parameterizations.

==> PlotBigSigmas.m <==
delta = 0.7;
remin = -2.5;
remax = 2;
imin = -1;
imax = 1;
steps = 0.01;

xs = remin:steps:remax;
ys = imin:steps:imax;
zs = zeros(length(xs), length(ys));

for r = 1:length(xs)
    for i = 1:length(ys)
        myG = getG(xs(r)+1j*ys(i));
        if any(abs(myG(:))==inf)
            val = inf;
        else
            tt = svds(myG);
            val = tt(1);
        end
        zs(r,i) = val;
    end
end

%%

lim = 50;
tmp = zs;
tmp(tmp>lim) = lim;
[X,Y] = meshgrid(xs,ys);
s = surf(X,Y,tmp.');
s.EdgeColor = 'none';
xlabel('Re (s)')
ylabel('Im (s)');
zlabel('$\overline{\sigma}(G''(s))$','Interpreter','Latex')
% colorbar
set(gcf,'color','white'); hold on; grid on;

x = [delta delta];
y = [-1, 1];
z = [0, 5];
plot3(x,y,z, 'Linewidth', 2, 'Color','r')
plot3(x,y,z+5, 'Linewidth', 2, 'Color','r')
plot3(x,y,z+10, 'Linewidth', 2, 'Color','r')
plot3(x,y,z+15, 'Linewidth', 2, 'Color','r')
plot3(x,y,z+20, 'Linewidth', 2, 'Color','r')
plot3(x,y,z+25, 'Linewidth', 2, 'Color','r')
plot3(x,y,z+30, 'Linewidth', 2, 'Color','r')
plot3(x,y,z+35, 'Linewidth', 2, 'Color','r')
plot3(x,y,z+40, 'Linewidth', 2, 'Color','r')
plot3(x,y,z+45, 'Linewidth', 2, 'Color','r')
